EarthVerse: Benchmarking Scientific Agents Across Dynamic Earth Systems and Natural Hazards

Earth-system analysis reconstructs changing physical processes from observations that differ in source, scale, timing, and modality. Natural hazards make this work consequential because incomplete evidence can change estimates of severity, exposure, and mechanism. We introduce EarthVerse, a benchmark that evaluates scientific agents through package-scoped investigations. Its 405 reproducible tasks are grounded in 199 documented events and 19 hazard families. Agents inspect heterogeneous event packages, choose compatible evidence, execute transparent calculations, reconcile source differences, and preserve provenance in the final answer. We provide executable ground truth that decomposes each task into fine-grained answer units, together with task-specific rubrics that assess the supporting research process while allowing multiple valid paths. We evaluate 25 model and agent systems under a controlled tool-using protocol, then use controlled studies to locate failures in evidence access, tool selection, memory, reasoning, interaction, and scientific execution. Across systems, the best mean answer-unit accuracy is 84.65%, while the highest Strict@95 is only 34.81%. The gap shows that current agents often complete individual steps without maintaining a consistent chain across evidence, scales, units, calculations, and physical interpretation. EarthVerse provides a reproducible basis for measuring end-to-end scientific reliability in dynamic Earth systems.

==> figures/main_text/fix_leaderboard_label.py <==
"""Keep the GPT-5.6 Sol annotation inside the leaderboard axes.

The source raster contains the correct point but its label was exported with an
incorrect absolute offset.  This small, deterministic repair preserves the
original plot and reanchors that label beside its point.
"""

from pathlib import Path
import shutil

import numpy as np
from PIL import Image


HERE = Path(__file__).resolve().parent
TARGET = HERE / "model_quality_tokens.png"
SOURCE = HERE / "model_quality_tokens.before_sol_label_fix.png"
ZH_TARGET = (
    HERE.parents[2]
    / "earthverse_overleaf_ready_zh"
    / "figures"
    / "main_text"
    / TARGET.name
)

if not SOURCE.exists():
    shutil.copy2(TARGET, SOURCE)

image = Image.open(SOURCE).convert("RGBA")

# The misplaced label occupies only the white margin above the plotting area.
label = image.crop((3100, 0, 3585, 112)).convert("RGBA")
label_array = np.asarray(label).copy()
darkness = 255 - label_array[:, :, :3].min(axis=2)
label_array[:, :, :3] = 0
label_array[:, :, 3] = darkness
label = Image.fromarray(label_array, mode="RGBA")
label = label.resize(
    (round(label.width * 0.60), round(label.height * 0.60)),
    Image.Resampling.LANCZOS,
)

# Remove the stale margin annotation, then place it within the axes above the
# GPT-5.6 Sol point.  The transparent glyph layer leaves gridlines intact.
canvas = Image.new("RGBA", image.size, "white")
canvas.alpha_composite(image)
canvas.paste((255, 255, 255, 255), (3060, 0, 3625, 125))
canvas.alpha_composite(label, (2220, 305))
canvas.convert("RGB").save(TARGET, optimize=True)

ZH_TARGET.parent.mkdir(parents=True, exist_ok=True)
shutil.copy2(TARGET, ZH_TARGET)
print(f"wrote {TARGET}")
print(f"synced {ZH_TARGET}")


==> figures/main_text/inspect_leaderboard_label.py <==
from pathlib import Path

import numpy as np
from PIL import Image
from scipy import ndimage


path = Path(__file__).with_name("model_quality_tokens.png")
image = Image.open(path).convert("RGB")
array = np.asarray(image)
mask = array[:180].mean(axis=2) < 100
labels, count = ndimage.label(mask)
components = []
for index, bounds in enumerate(ndimage.find_objects(labels), start=1):
    if bounds is None:
        continue
    y_slice, x_slice = bounds
    area = int((labels[bounds] == index).sum())
    if area > 20:
        components.append(
            (area, x_slice.start, x_slice.stop, y_slice.start, y_slice.stop)
        )

print(image.size)
for component in sorted(components, reverse=True)[:80]:
    print(component)

